A Multi-Layer Software Architecture for Aerial Cognitive Multi-Robot Systems in Power Line Inspection Tasks

This paper presents a multi-layer software architecture to perform cooperative missions with a fleet of quadrotors providing support in electrical power line inspection operations. The proposed software framework guarantees the compliance with safety requirements between drones and human workers while ensuring that the mission is carried out successfully. Besides, cognitive capabilities are integrated in the multi-vehicle system in order to reply to unforeseen events and external disturbances. The feasibility and effectiveness of the proposed architecture are demonstrated by means of realistic simulations.

==> figure/inspection_visual/compile_sketch.sh <==
# get the path to this script
APP_PATH=`dirname "$0"`
APP_PATH=`( cd "$APP_PATH" && pwd )`

cd "$APP_PATH"

NAME=${1%.sk}

sketch -T "$1" > "$NAME.tex"

ls

if [ ! "$?" -eq 0 ]; then

  mv "$NAME.tex" > "error.txt"
  
else

  latex  "$NAME.tex"
  rm "$NAME.tex"

  dvips -Ppdf -G0 "$NAME.dvi"
  rm "$NAME.dvi"

  ps2pdf -dNOSAFER "$NAME.ps"
  pdfcrop "$NAME.pdf" "$NAME.pdf"

  rm "$NAME.ps"
  rm "$NAME.log"
  rm "$NAME.aux"
  rm "texput.log"
  
fi


==> figure/safety_visual/compile_sketch.sh <==
# get the path to this script
APP_PATH=`dirname "$0"`
APP_PATH=`( cd "$APP_PATH" && pwd )`

cd "$APP_PATH"

NAME=${1%.sk}

sketch -T "$1" > "$NAME.tex"

ls

if [ ! "$?" -eq 0 ]; then

  mv "$NAME.tex" > "error.txt"
  
else

  latex  "$NAME.tex"
  rm "$NAME.tex"

  dvips -Ppdf -G0 "$NAME.dvi"
  rm "$NAME.dvi"

  ps2pdf -dNOSAFER "$NAME.ps"
  pdfcrop "$NAME.pdf" "$NAME.pdf"

  rm "$NAME.ps"
  rm "$NAME.log"
  rm "$NAME.aux"
  rm "texput.log"
  
fi

